Continuous-time mediation analysis for repeatedly measured mediators and outcomes

Mediation analysis aims to decipher the underlying causal mechanisms between an exposure, an outcome, and intermediate variables called mediators. Initially developed for fixed-time mediator and outcome, it has been extended to the framework of longitudinal data by discretizing the assessment times of mediator and outcome. Yet, processes in play in longitudinal studies are usually defined in continuous time and measured at irregular and subject-specific visits. This is the case in dementia research when cerebral and cognitive changes measured at planned visits in cohorts are of interest. We thus propose a methodology to estimate the causal mechanisms between a time-fixed exposure ($X$), a mediator process ($\mathcal{M}_t$) and an outcome process ($\mathcal{Y}_t$) both measured repeatedly over time in the presence of a time-dependent confounding process ($\mathcal{L}_t$). We consider three types of causal estimands, the natural effects, path-specific effects and randomized interventional analogues to natural effects, and provide identifiability assumptions. We employ a dynamic multivariate model based on differential equations for their estimation. The performance of the methods are explored in simulations, and we illustrate the method in two real-world examples motivated by the 3C cerebral aging study to assess: (1) the effect of educational level on functional dependency through depressive symptomatology and cognitive functioning, and (2) the effect of a genetic factor on cognitive functioning potentially mediated by vascular brain lesions and confounded by neurodegeneration.

==> GRAPH_SCENARIO1B_1C.R <==
getwd()
setwd("C:/Users/katel/Desktop/Review_code_biometrics/PATH")
pattern <- "Path_Review_Incomp_delais"

files <- list.files(pattern=pattern)
## on lit chaque fichier et on stocke le resultat dans res
newpath <- NULL
for(f1 in files){
  path <- read.table(f1)
  newpath <- rbind(newpath,path)
}

newpath$ID <- sort(rep(1:500,length(files)))

# Specify data column
meanbyreplique <- aggregate(x= newpath[,-16],     
                            
                            # Specify group indicator
                            by = list(newpath$ID),      
                            
                            # Specify function (i.e. mean)
                            FUN = mean)
# Specify data column
SDbyreplique <- aggregate(x= newpath[,-16],     
                          
                          # Specify group indicator
                          by = list(newpath$ID),      
                          
                          # Specify function (i.e. mean)
                          FUN = sd)


# importer la vérité :
getwd()
setwd("C:/Users/katel/Desktop/Review_code_biometrics")
pathTrue <- read.table("paths_true_DELAIS_0.1.txt")

source("violin.R")

# Obtenir la valeur de chaque paths :
trueVal <- pathTrue
timeT <- seq(0,5,0.1)

# moyenne pour chaque replique
meanbyreplique <- meanbyreplique[,-1]
SDbyreplique <- SDbyreplique[,-1]
moy_XY <- meanbyreplique[,seq(from=1,to=max(timeT)*3,by=3)]
sd_XY <-  SDbyreplique[,seq(from=1,to=max(timeT)*3,by=3)]

moy_XMY <- meanbyreplique[,seq(from=2,to=max(timeT)*3,by=3)]
sd_XMY <-  SDbyreplique[,seq(from=2,to=max(timeT)*3,by=3)]

moy_XLMY <- meanbyreplique[,seq(from=3,to=max(timeT)*3,by=3)]
sd_XLMY <-  SDbyreplique[,seq(from=3,to=max(timeT)*3,by=3)]

# moyenne globale :  
M_P_XY <- apply(moy_XY,2,mean)
M_P_XMY <- apply(moy_XMY,2,mean)   
M_P_XLMY <- apply(moy_XLMY,2,mean)

Total <- M_P_XY + M_P_XMY + M_P_XLMY
Joint <- M_P_XMY + M_P_XLMY

# Vraie valeur :   
trueVal <- rbind(trueVal,timeT)
time <- c(1:5)
T_XY <- trueVal[1,which(trueVal[4,]%in%time)]
T_XMY <- trueVal[2,which(trueVal[4,]%in%time)]  
T_XLMY <- trueVal[3,which(trueVal[4,]%in%time)]  
T_XY+T_XMY+T_XLMY

# Obtention du biais :  
biaisXY <- (M_P_XY-T_XY)/T_XY *100
biaisXMY <- (M_P_XMY-T_XMY)/T_XMY *100
biaisXLMY <- (M_P_XLMY-T_XLMY)/T_XLMY *100



moyXY <- cbind("Time"=c(rep(1,500),rep(2,500),rep(3,500),rep(4,500),rep(5,500)),"Effect"=c(moy_XY$XY1,moy_XY$XY2,moy_XY$XY3,moy_XY$XY4,moy_XY$XY5))
moyXMY <- cbind("Time"=c(rep(1,500),rep(2,500),rep(3,500),rep(4,500),rep(5,500)),"Effect"=c(moy_XMY$XMY1,moy_XMY$XMY2,moy_XMY$XMY3,moy_XMY$XMY4,moy_XMY$XMY5))
moyXLMY <- cbind("Time"=c(rep(1,500),rep(2,500),rep(3,500),rep(4,500),rep(5,500)),"Effect"=c(moy_XLMY$XLMY1,moy_XLMY$XLMY2,moy_XLMY$XLMY3,moy_XLMY$XLMY4,moy_XLMY$XLMY5))

moyXY <- as.data.frame(moyXY)
moyXMY <- as.data.frame(moyXMY)
moyXLMY <- as.data.frame(moyXLMY)

moyXY$Time <- as.character(moyXY$Time)
moyXMY$Time <- as.character(moyXMY$Time)
moyXLMY$Time <- as.character(moyXLMY$Time)


TXY <- as.numeric(c(rep(T_XY[1],500),rep(T_XY[2],500),rep(T_XY[3],500),rep(T_XY[4],500),rep(T_XY[5],500)))
TXMY <- as.numeric(c(rep(T_XMY[1],500),rep(T_XMY[2],500),rep(T_XMY[3],500),rep(T_XMY[4],500),rep(T_XMY[5],500)))
TXLMY <- as.numeric(c(rep(T_XLMY[1],500),rep(T_XLMY[2],500),rep(T_XLMY[3],500),rep(T_XLMY[4],500),rep(T_XLMY[5],500)))


# Charger les packages nécessaires
library(ggplot2)
library(patchwork)

# Fonction utilitaire pour créer des data.frames pour un jeu de données donné
create_data_frames <- function(data, type, scenario, n = 500) {
  indices <- seq(1, nrow(data), by = n) # Indices pour découper les données
  lapply(seq_along(indices), function(i) {
    start <- indices[i]
    end <- min(start + n - 1, nrow(data))
    data.frame(data[start:end, ], type = type, scenario = scenario)
  })
}

# Générer les sous-groupes
list_mXY <- create_data_frames(moyXY, "Direct", "Scenario 1B")
list_mXMY <- create_data_frames(moyXMY, "Indirect through M", "Scenario 1B")
list_mXLMY <- create_data_frames(moyXLMY, "Indirect through all L", "Scenario 1B")

# Regrouper les sous-groupes par indices pour créer D1, D2, ..., D5
D <- lapply(seq_along(list_mXY), function(i) {
  rbind(list_mXY[[i]], list_mXMY[[i]], list_mXLMY[[i]])
})

# Palette de couleurs personnalisée
custom_colors <- c("Direct" = "aquamarine", 
                   "Indirect through M" = "#d95f02", 
                   "Indirect through all L" = "#7570b3")

# Réorganiser les niveaux de 'type' et assigner des noms explicites aux datasets
datasets <- lapply(D, function(df) {
  df$type <- factor(df$type, levels = c("Direct", "Indirect through M", "Indirect through all L"))
  return(df)
})

names(datasets) <- c("Age65", "Age70", "Age75", "Age80", "Age85")

# Générer les T variables dynamiquement
T_values <- list(
    T65 = c(rep(T_XY[1], 500), rep(T_XMY[1], 500), rep(T_XLMY[1], 500)),
    T70 = c(rep(T_XY[2], 500), rep(T_XMY[2], 500), rep(T_XLMY[2], 500)),
    T75 = c(rep(T_XY[3], 500), rep(T_XMY[3], 500), rep(T_XLMY[3], 500)),
    T80 = c(rep(T_XY[4], 500), rep(T_XMY[4], 500), rep(T_XLMY[4], 500)),
    T85 = c(rep(T_XY[5], 500), rep(T_XMY[5], 500), rep(T_XLMY[5], 500))
  )
  
# Ajouter les colonnes T à chaque dataset
datasets <- lapply(seq_along(datasets), function(i) {
    datasets[[i]]$T <- T_values[[i]]
    datasets[[i]]
  })
  
names(datasets) <- c("Age65", "Age70", "Age75", "Age80", "Age85")
  
                                                     
####
scenario1B <- datasets





############################################################################################
############################################################################################
############################################################################################

getwd()
setwd("C:/Users/katel/Desktop/ADMINISTRATIF/Simu/simu_path/path_ref")
pattern <- "path_A1_"

files <- list.files(pattern=pattern)
## on lit chaque fichier et on stocke le resultat dans res
r <- 1
j <- 0

newpath <- NULL

for(f1 in files){
  j <- j+15
  path <- read.table(f1)
  newpath <- rbind(newpath,path)
  r <- r+j
}

#newpath$ID <- sort(rep(1:500,length(new)))
newpath$ID <- sort(rep(1:500,length(files)))

apply(newpath[,-16],2,mean)

# Specify data column
meanbyreplique <- aggregate(x= newpath[,-16],     
                            
                            # Specify group indicator
                            by = list(newpath$ID),      
                            
                            # Specify function (i.e. mean)
                            FUN = mean)
# Specify data column
SDbyreplique <- aggregate(x= newpath[,-16],     
                          
                          # Specify group indicator
                          by = list(newpath$ID),      
                          
                          # Specify function (i.e. mean)
                          FUN = sd)


# importer la vérité :
pathTrue <- read.table("paths_true_A1.txt")

# Obtenir la valeur de chaque paths :
trueVal <- pathTrue
timeT <- seq(0,5,0.05)

# moyenne pour chaque replique
meanbyreplique <- meanbyreplique[,-1]
moy_XY <- meanbyreplique[,seq(from=1,to=max(timeT)*3,by=3)]

moy_XMY <- meanbyreplique[,seq(from=2,to=max(timeT)*3,by=3)]

moy_XLMY <- meanbyreplique[,seq(from=3,to=max(timeT)*3,by=3)]
########################################################################
#### CREER LES MOYENNES :

moyXY <- cbind("Time"=c(rep(1,500),rep(2,500),rep(3,500),rep(4,500),rep(5,500)),"Effect"=c(moy_XY$XY1,moy_XY$XY2,moy_XY$XY3,moy_XY$XY4,moy_XY$XY5))
moyXMY <- cbind("Time"=c(rep(1,500),rep(2,500),rep(3,500),rep(4,500),rep(5,500)),"Effect"=c(moy_XMY$XMY1,moy_XMY$XMY2,moy_XMY$XMY3,moy_XMY$XMY4,moy_XMY$XMY5))
moyXLMY <- cbind("Time"=c(rep(1,500),rep(2,500),rep(3,500),rep(4,500),rep(5,500)),"Effect"=c(moy_XLMY$XLMY1,moy_XLMY$XLMY2,moy_XLMY$XLMY3,moy_XLMY$XLMY4,moy_XLMY$XLMY5))

# Vraie valeur :   
trueVal <- rbind(trueVal,timeT)
time <- c(1:5)
T_XY <- trueVal[1,which(trueVal[3,]%in%time)]
T_XMY <- trueVal[2,which(trueVal[3,]%in%time)]  
T_XY+T_XMY


moyXY <- as.data.frame(moyXY)
moyXMY <- as.data.frame(moyXMY)
moyXLMY <- as.data.frame(moyXLMY)

moyXY$Time <- as.character(moyXY$Time)
moyXMY$Time <- as.character(moyXMY$Time)
moyXLMY$Time <- as.character(moyXLMY$Time)


# Vraie valeur :   
trueVal <- rbind(trueVal,timeT)
time <- c(1:5)
T_XY <- trueVal[1,which(trueVal[4,]%in%time)]
T_XMY <- trueVal[2,which(trueVal[4,]%in%time)]  
T_XLMY <- trueVal[3,which(trueVal[4,]%in%time)]  

TXY <- as.numeric(c(rep(T_XY[1],500),rep(T_XY[2],500),rep(T_XY[3],500),rep(T_XY[4],500),rep(T_XY[5],500)))
TXMY <- as.numeric(c(rep(T_XMY[1],500),rep(T_XMY[2],500),rep(T_XMY[3],500),rep(T_XMY[4],500),rep(T_XMY[5],500)))
TXLMY <- as.numeric(c(rep(T_XLMY[1],500),rep(T_XLMY[2],500),rep(T_XLMY[3],500),rep(T_XLMY[4],500),rep(T_XLMY[5],500)))

# Charger les packages nécessaires
library(ggplot2)
library(patchwork)

# Fonction utilitaire pour créer des data.frames pour un jeu de données donné
create_data_frames <- function(data, type, scenario, n = 500) {
  indices <- seq(1, nrow(data), by = n) # Indices pour découper les données
  lapply(seq_along(indices), function(i) {
    start <- indices[i]
    end <- min(start + n - 1, nrow(data))
    data.frame(data[start:end, ], type = type, scenario = scenario)
  })
}

# Générer les sous-groupes
list_mXY <- create_data_frames(moyXY, "Direct", "Scenario 1C")
list_mXMY <- create_data_frames(moyXMY, "Indirect through M", "Scenario 1C")
list_mXLMY <- create_data_frames(moyXLMY, "Indirect through all L", "Scenario 1C")

# Regrouper les sous-groupes par indices pour créer D1, D2, ..., D5
D <- lapply(seq_along(list_mXY), function(i) {
  rbind(list_mXY[[i]], list_mXMY[[i]], list_mXLMY[[i]])
})

# Palette de couleurs personnalisée
custom_colors <- c("Direct" = "aquamarine", 
                   "Indirect through M" = "#d95f02", 
                   "Indirect through all L" = "#7570b3")

# Réorganiser les niveaux de 'type' et assigner des noms explicites aux datasets
datasets <- lapply(D, function(df) {
  df$type <- factor(df$type, levels = c("Direct", "Indirect through M", "Indirect through all L"))
  return(df)
})

names(datasets) <- c("Age65", "Age70", "Age75", "Age80", "Age85")

# Générer les T variables dynamiquement
T_values <- list(
  T65 = c(rep(T_XY[1], 500), rep(T_XMY[1], 500), rep(T_XLMY[1], 500)),
  T70 = c(rep(T_XY[2], 500), rep(T_XMY[2], 500), rep(T_XLMY[2], 500)),
  T75 = c(rep(T_XY[3], 500), rep(T_XMY[3], 500), rep(T_XLMY[3], 500)),
  T80 = c(rep(T_XY[4], 500), rep(T_XMY[4], 500), rep(T_XLMY[4], 500)),
  T85 = c(rep(T_XY[5], 500), rep(T_XMY[5], 500), rep(T_XLMY[5], 500))
)

# Ajouter les colonnes T à chaque dataset
datasets <- lapply(seq_along(datasets), function(i) {
  datasets[[i]]$T <- as.numeric(T_values[[i]])
  datasets[[i]]
})

names(datasets) <- c("Age65", "Age70", "Age75", "Age80", "Age85")


####
scenario1C <- datasets


#################################################################################
#################################################################################
#################################################################################

D1 <- rbind(scenario1B[[1]], scenario1C[[1]])
D2 <- rbind(scenario1B[[2]], scenario1C[[2]])
D3 <- rbind(scenario1B[[3]], scenario1C[[3]])
D4 <- rbind(scenario1B[[4]], scenario1C[[4]])
D5 <- rbind(scenario1B[[5]], scenario1C[[5]])

D1$group <- c(rep(1,500),rep(3,500),rep(5,500),rep(2,500),rep(4,500),rep(6,500))
D2$group <- c(rep(1,500),rep(3,500),rep(5,500),rep(2,500),rep(4,500),rep(6,500))
D3$group <- c(rep(1,500),rep(3,500),rep(5,500),rep(2,500),rep(4,500),rep(6,500))
D4$group <- c(rep(1,500),rep(3,500),rep(5,500),rep(2,500),rep(4,500),rep(6,500))
D5$group <- c(rep(1,500),rep(3,500),rep(5,500),rep(2,500),rep(4,500),rep(6,500))

D1$group <- as.factor(D1$group)
D2$group <- as.factor(D2$group)
D3$group <- as.factor(D3$group)
D4$group <- as.factor(D4$group)
D5$group <- as.factor(D5$group)

custom_theme <- function() {
  theme_bw() +
    theme(
      plot.title = element_text(size = 14, face = "bold", hjust = 0.5), # Centrer le titre et augmenter sa taille
      axis.title = element_text(size = 12), # Augmenter la taille des étiquettes des axes
      axis.text = element_text(size = 10)   # Augmenter la taille des valeurs des axes
    )
}

TD1 <- as.numeric(D1$T)
TD2 <- as.numeric(D2$T)
TD3 <- as.numeric(D3$T)
TD4 <- as.numeric(D4$T)
TD5 <- as.numeric(D5$T)


p1 <- ggplot(D1, aes(x = group, y = Effect, fill = scenario)) +
  # Créer un violin plot avec des couleurs personnalisées
  geom_violin(trim = TRUE, scale = "width", alpha = 0.6, color = "black") + 
  # Ajouter un boxplot par-dessus le violin plot avec des couleurs spécifiques
  geom_boxplot(width = 0.1, fill = "white", alpha = 0.5, color = "black") + 
  
 geom_segment(aes(x = as.numeric(group)-0.5, xend = as.numeric(group) + 0.5, y = TD1, yend = TD1), linetype = "dashed") +
  
  # Personnaliser les couleurs en fonction du scénario
  scale_fill_manual(values = c("Scenario 1B" = "darkolivegreen1", "Scenario 1C" = "burlywood3")) +  # Définir les couleurs pour les scénarios
  # Ajouter des titres et personnaliser les axes
  labs(title = "1 year", x = "", y = "Effect") +
  # Appliquer un thème minimal et ajuster les éléments du thème
  custom_theme() +
  theme(
    legend.position = "none",
    plot.title = element_text(size = 20),  # Taille du titre
    axis.title.x = element_text(size = 16), # Taille du titre de l'axe x
    axis.title.y = element_text(size = 16), # Taille du titre de l'axe y
    axis.text.x = element_text(size = 14),  # Taille du texte de l'axe x
    axis.text.y = element_text(size = 14),  # Taille du texte de l'axe y
    legend.title = element_text(size = 16), # Taille du titre de la légende
    legend.text = element_text(size = 14)   # Taille du texte de la légende
  ) +
  # Enlever les labels numériques de l'axe des x
  scale_x_discrete(labels = c("Direct","", "     Indirect through M","","Indirect through all L", " " ))

p2 <- ggplot(D2, aes(x = group, y = Effect, fill = scenario)) +
  # Créer un violin plot avec des couleurs personnalisées
  geom_violin(trim = TRUE, scale = "width", alpha = 0.6, color = "black") + 
  # Ajouter un boxplot par-dessus le violin plot avec des couleurs spécifiques
  geom_boxplot(width = 0.1, fill = "white", alpha = 0.5, color = "black") + 
  
  geom_segment(aes(x = as.numeric(group)-0.5, xend = as.numeric(group) + 0.5, y = TD2, yend = TD2), linetype = "dashed") +
  
  # Personnaliser les couleurs en fonction du scénario
  scale_fill_manual(values = c("Scenario 1B" = "darkolivegreen1", "Scenario 1C" = "burlywood3")) +  # Définir les couleurs pour les scénarios
  # Ajouter des titres et personnaliser les axes
  labs(title = "1 year", x = "", y = "Effect") +
  # Appliquer un thème minimal et ajuster les éléments du thème
  custom_theme() +
  theme(
    legend.position = "none",
    plot.title = element_text(size = 20),  # Taille du titre
    axis.title.x = element_text(size = 16), # Taille du titre de l'axe x
    axis.title.y = element_text(size = 16), # Taille du titre de l'axe y
    axis.text.x = element_text(size = 14),  # Taille du texte de l'axe x
    axis.text.y = element_text(size = 14),  # Taille du texte de l'axe y
    legend.title = element_text(size = 16), # Taille du titre de la légende
    legend.text = element_text(size = 14)   # Taille du texte de la légende
  ) +
  # Enlever les labels numériques de l'axe des x
  scale_x_discrete(labels = c("Direct","", "     Indirect through M","","Indirect through all L", " " ))

p3 <- ggplot(D3, aes(x = group, y = Effect, fill = scenario)) +
  # Créer un violin plot avec des couleurs personnalisées
  geom_violin(trim = TRUE, scale = "width", alpha = 0.6, color = "black") + 
  # Ajouter un boxplot par-dessus le violin plot avec des couleurs spécifiques
  geom_boxplot(width = 0.1, fill = "white", alpha = 0.5, color = "black") +
   
  
  geom_segment(aes(x = as.numeric(group)-0.5, xend = as.numeric(group) + 0.5, y = TD3, yend = TD3), linetype = "dashed") +
  
  # Personnaliser les couleurs en fonction du scénario
  scale_fill_manual(values = c("Scenario 1B" = "darkolivegreen1", "Scenario 1C" = "burlywood3")) +  # Définir les couleurs pour les scénarios
  # Ajouter des titres et personnaliser les axes
  labs(title = "1 year", x = "", y = "Effect") +
  # Appliquer un thème minimal et ajuster les éléments du thème
  custom_theme() +
  theme(
    legend.position = "none",
    plot.title = element_text(size = 20),  # Taille du titre
    axis.title.x = element_text(size = 16), # Taille du titre de l'axe x
    axis.title.y = element_text(size = 16), # Taille du titre de l'axe y
    axis.text.x = element_text(size = 14),  # Taille du texte de l'axe x
    axis.text.y = element_text(size = 14),  # Taille du texte de l'axe y
    legend.title = element_text(size = 16), # Taille du titre de la légende
    legend.text = element_text(size = 14)   # Taille du texte de la légende
  ) +
  # Enlever les labels numériques de l'axe des x
  scale_x_discrete(labels = c("Direct","", "     Indirect through M","","Indirect through all L", " " ))

p4 <- ggplot(D4, aes(x = group, y = Effect, fill = scenario)) +
  # Créer un violin plot avec des couleurs personnalisées
  geom_violin(trim = TRUE, scale = "width", alpha = 0.6, color = "black") + 
  # Ajouter un boxplot par-dessus le violin plot avec des couleurs spécifiques
  geom_boxplot(width = 0.1, fill = "white", alpha = 0.5, color = "black") +
  
  geom_segment(aes(x = as.numeric(group)-0.5, xend = as.numeric(group) + 0.5, y = TD4, yend = TD4), linetype = "dashed") +
  
  # Personnaliser les couleurs en fonction du scénario
  scale_fill_manual(values = c("Scenario 1B" = "darkolivegreen1", "Scenario 1C" = "burlywood3")) +  # Définir les couleurs pour les scénarios
  # Ajouter des titres et personnaliser les axes
  labs(title = "1 year", x = "", y = "Effect") +
  # Appliquer un thème minimal et ajuster les éléments du thème
  custom_theme() +
  theme(
    legend.position = "none",
    plot.title = element_text(size = 20),  # Taille du titre
    axis.title.x = element_text(size = 16), # Taille du titre de l'axe x
    axis.title.y = element_text(size = 16), # Taille du titre de l'axe y
    axis.text.x = element_text(size = 14),  # Taille du texte de l'axe x
    axis.text.y = element_text(size = 14),  # Taille du texte de l'axe y
    legend.title = element_text(size = 16), # Taille du titre de la légende
    legend.text = element_text(size = 14)   # Taille du texte de la légende
  ) +
  # Enlever les labels numériques de l'axe des x
  scale_x_discrete(labels = c("Direct","", "     Indirect through M","","Indirect through all L", " " ))

p5 <- ggplot(D5, aes(x = group, y = Effect, fill = scenario)) +
  # Créer un violin plot avec des couleurs personnalisées
  geom_violin(trim = TRUE, scale = "width", alpha = 0.6, color = "black") + 
  # Ajouter un boxplot par-dessus le violin plot avec des couleurs spécifiques
  geom_boxplot(width = 0.1, fill = "white", alpha = 0.5, color = "black") + 
  
  geom_segment(aes(x = as.numeric(group)-0.5, xend = as.numeric(group) + 0.5, y = TD5, yend = TD5), linetype = "dashed") +
  
  # Personnaliser les couleurs en fonction du scénario
  scale_fill_manual(name = "Legend",values = c("Scenario 1B" = "darkolivegreen1", "Scenario 1C" = "burlywood3")) +  # Définir les couleurs pour les scénarios
  # Ajouter des titres et personnaliser les axes
  labs(title = "1 year", x = "", y = "Effect") +
  # Appliquer un thème minimal et ajuster les éléments du thème
  custom_theme() +
  theme(
    legend.position = "none",
    plot.title = element_text(size = 20),  # Taille du titre
    axis.title.x = element_text(size = 16), # Taille du titre de l'axe x
    axis.title.y = element_text(size = 16), # Taille du titre de l'axe y
    axis.text.x = element_text(size = 14),  # Taille du texte de l'axe x
    axis.text.y = element_text(size = 14),  # Taille du texte de l'axe y
    legend.title = element_text(size = 16), # Taille du titre de la légende
    legend.text = element_text(size = 14)   # Taille du texte de la légende
  ) +
  # Enlever les labels numériques de l'axe des x
  scale_x_discrete(labels = c("Direct","", "     Indirect through M","","Indirect through all L", " " ))

# Combiner les graphiques avec légende en bas
combined_plot <- (p1 / p2 / p3 / p4 / p5 + theme(legend.position = "bottom"))


final_plot <- combined_plot + 
  plot_annotation(
    title = " ",
    theme = theme(
      plot.title = element_text(size = 22, face = "bold", hjust = 0.55) # Gros titre centré
    )
  )


# Afficher le graphique combiné
print(final_plot)

ggsave("GRAPH_SCENARIO1B-1C.png", final_plot, width = 8, height = 20, dpi = 300)







